On the Age of Status Updates in Unreliable Multi-Source M/G/1 Queueing Systems

The timeliness of status message delivery in communications networks is subjective to time-varying wireless channel transmissions. In this paper, we investigate the age of information (AoI) of each source in a multi-source M/G/1 queueing update system with active server failures. In particular, we adopt the method of supplementary variables to derive a closed-form expression for the average AoI in terms of system parameters, where the server repair time follows a general distribution and the service time of packets generated by independent sources is a general random variable. Numerical results are provided to validate the effectiveness of the proposed packet serving policy under different parametric settings.

==> Figs/fig3a_new.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 25 13:20:47 2022

@author: Aresh
"""

import pandas as pd
import matplotlib.pyplot as plt

#fig = plt.figure(figsize=(7,6))
fig = plt.figure(figsize=(6,6))
# plt.figure(figsize=(9,7))
var = pd.read_excel('AAoI_arrival rate.xlsx', sheet_name='A')
print(var)

x = list(var['lambda1'])
y1_exp = list(var['B_Exp_N=2'])
y2_exp = list(var['B_Exp_N=3'])
y3_exp = list(var['B_Exp_N=4'])
#y4_exp = list(var['Base_M=5'])

y11 = list(var['Exp_N=2'])
y22 = list(var['Exp_N=3'])
y33 = list(var['Exp_N=4'])
#y44 = list(var['Exp_M=5'])


plt.plot(x,y1_exp, 'r--', linewidth=1.6, label = r'$N=2$ (BL)')
plt.plot(x,y2_exp, 'g-.', linewidth=1.6, label = r'$N=3$ (BL)')
plt.plot(x,y3_exp, 'b:', linewidth=1.6, label = r'$N=4$ (BL)')
#plt.plot(x,y4_exp, 'm1', markersize=6.5, label = r'$N=5$ (Baseline)')

plt.plot(x,y11, 'rx', markersize=6.5, label = r'$N=2$ (QM)')
plt.plot(x,y22, 'go', markersize=6.5, label = r'$N=3$ (QM)')
plt.plot(x,y33, 'b+', markersize=7.8, mew=1, label = r'$N=4$ (QM)')
#plt.plot(x,y44, 'm-', linewidth=1.4, label = r'$N=5$ (Exp.)')


leg = plt.legend(ncol=1, handleheight=1.6, labelspacing=0.02, fontsize=15, markerscale=1.4, handlelength=2.0, loc='best')
# plt.title("Excel sheet to Scatter Plot")

leg_lines = leg.get_lines()
plt.setp(leg_lines, linewidth=1.7)

# plt.figure(figsize=(9,7))
# plt.style.use('seaborn')
# plt.scatter(x,y1,marker="*",s=100,edgecolors="black",c="yellow")
# plt.scatter(x,y2,marker="o",s=100,edgecolors="black",c="red")
plt.xlabel(r'Arrival rate of source 1 ($\lambda_1$)', fontsize=18)
plt.ylabel(r'AAoI of source 1 ($\Delta_1$)', fontsize=18)
plt.grid(color = 'gray', linestyle = ':', linewidth = 0.3)
plt.xlim([0.08, 1.42])
plt.ylim([1.4, 10.8])
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)

#--------------- Small plot -------------------

# ax_new = fig.add_axes([0.45, 0.3, 0.35, 0.3])

# xx = list(var['lambda1'].iloc[2:20])
# yy1 = list(var['B_Exp_N=2'].iloc[2:20])
# yy2 = list(var['B_Exp_N=5'].iloc[2:20])
# yy3 = list(var['B_Exp_N=8'].iloc[2:20])
# #yy4 = list(var['Base_M=5'].iloc[23:33])

# yy11 = list(var['Exp_N=2'].iloc[2:20])
# yy22 = list(var['Exp_N=5'].iloc[2:20])
# yy33 = list(var['Exp_N=8'].iloc[2:20])
# #yy44 = list(var['Exp_M=5'].iloc[23:33])

# ax_new.plot(xx,yy1, 'rx', markersize=5)
# ax_new.plot(xx,yy2, 'g.', markersize=4.5)
# ax_new.plot(xx,yy3, 'b+', markersize=6.5)
# #ax_new.plot(xx,yy4, 'm1', markersize=6.5)

# ax_new.plot(xx,yy11, 'r--', linewidth=1.4)
# ax_new.plot(xx,yy22, 'g-.', linewidth=1.4)
# ax_new.plot(xx,yy33, 'b:', linewidth=1.4)
# #ax_new.plot(xx,yy44, 'm-', linewidth=1.4)
# ax_new.grid(color = 'gray', linestyle = ':', linewidth = 0.5)

plt.show()

plt.savefig('fig3a.pdf', format='pdf')



==> Figs/fig3b_new.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 25 13:20:47 2022

@author: Aresh
"""

import pandas as pd
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(6,6))
# plt.figure(figsize=(9,7))
var = pd.read_excel('AAoI_arrival rate.xlsx', sheet_name='B')
print(var)

x = list(var['lambda1'])
y1_exp = list(var['B_Erl_N=2'])
y2_exp = list(var['B_Erl_N=3'])
y3_exp = list(var['B_Erl_N=4'])
#y4_exp = list(var['Base_M=5'])

y11 = list(var['Erl_N=2'])
y22 = list(var['Erl_N=3'])
y33 = list(var['Erl_N=4'])
#y44 = list(var['Exp_M=5'])

plt.plot(x,y1_exp, 'r--', linewidth=1.6, label = r'$N=2$ (BL)')
plt.plot(x,y2_exp, 'g-.', linewidth=1.6, label = r'$N=3$ (BL)')
plt.plot(x,y3_exp, 'b:', linewidth=1.6, label = r'$N=4$ (BL)')
#plt.plot(x,y4_exp, 'm1', markersize=6.5, label = r'$N=5$ (Baseline)')

plt.plot(x,y11, 'rx', markersize=6.5, label = r'$N=2$ (QM)')
plt.plot(x,y22, 'go', markersize=6.5, label = r'$N=3$ (QM)')
plt.plot(x,y33, 'b+', markersize=7.8, mew=1, label = r'$N=4$ (QM)')
#plt.plot(x,y44, 'm-', linewidth=1.4, label = r'$N=5$ (Exp.)')


leg = plt.legend(ncol=1, handleheight=1.6, labelspacing=0.02, fontsize=15, markerscale=1.4, handlelength=2.0, loc='best')
# plt.title("Excel sheet to Scatter Plot")

leg_lines = leg.get_lines()
plt.setp(leg_lines, linewidth=1.7)

# plt.figure(figsize=(9,7))
# plt.style.use('seaborn')
# plt.scatter(x,y1,marker="*",s=100,edgecolors="black",c="yellow")
# plt.scatter(x,y2,marker="o",s=100,edgecolors="black",c="red")
plt.xlabel(r'Arrival rate of source 1 ($\lambda_1$)', fontsize=18)
plt.ylabel(r'AAoI of source 1 ($\Delta_1$)', fontsize=18)
plt.grid(color = 'gray', linestyle = ':', linewidth = 0.3)
plt.xlim([0.08, 1.52])
plt.ylim([1.14, 11])
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)

#--------------- Small plot -------------------

# ax_new = fig.add_axes([0.45, 0.3, 0.35, 0.3])

# xx = list(var['lambda1'].iloc[2:20])
# yy1 = list(var['B_Exp_N=2'].iloc[2:20])
# yy2 = list(var['B_Exp_N=5'].iloc[2:20])
# yy3 = list(var['B_Exp_N=8'].iloc[2:20])
# #yy4 = list(var['Base_M=5'].iloc[23:33])

# yy11 = list(var['Exp_N=2'].iloc[2:20])
# yy22 = list(var['Exp_N=5'].iloc[2:20])
# yy33 = list(var['Exp_N=8'].iloc[2:20])
# #yy44 = list(var['Exp_M=5'].iloc[23:33])

# ax_new.plot(xx,yy1, 'rx', markersize=5)
# ax_new.plot(xx,yy2, 'g.', markersize=4.5)
# ax_new.plot(xx,yy3, 'b+', markersize=6.5)
# #ax_new.plot(xx,yy4, 'm1', markersize=6.5)

# ax_new.plot(xx,yy11, 'r--', linewidth=1.4)
# ax_new.plot(xx,yy22, 'g-.', linewidth=1.4)
# ax_new.plot(xx,yy33, 'b:', linewidth=1.4)
# #ax_new.plot(xx,yy44, 'm-', linewidth=1.4)
# ax_new.grid(color = 'gray', linestyle = ':', linewidth = 0.5)

plt.show()

plt.savefig('fig3b.pdf', format='pdf')



==> Figs/fig3c_new.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 25 13:20:47 2022

@author: Aresh
"""

import pandas as pd
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(6,6))
# plt.figure(figsize=(9,7))
var = pd.read_excel('AAoI_arrival rate.xlsx', sheet_name='C')
print(var)

x = list(var['lambda1'])
y1_exp = list(var['B_Hyp_N=2'])
y2_exp = list(var['B_Hyp_N=3'])
y3_exp = list(var['B_Hyp_N=4'])
#y4_exp = list(var['Base_M=5'])

y11 = list(var['Hyp_N=2'])
y22 = list(var['Hyp_N=3'])
y33 = list(var['Hyp_N=4'])
#y44 = list(var['Exp_M=5'])

plt.plot(x,y1_exp, 'r--', linewidth=1.6, label = r'$N=2$ (BL)')
plt.plot(x,y2_exp, 'g-.', linewidth=1.6, label = r'$N=3$ (BL)')
plt.plot(x,y3_exp, 'b:', linewidth=1.6, label = r'$N=4$ (BL)')
#plt.plot(x,y4_exp, 'm1', markersize=6.5, label = r'$N=5$ (Baseline)')

plt.plot(x,y11, 'rx', markersize=6.5, label = r'$N=2$ (QM)')
plt.plot(x,y22, 'go', markersize=6.5, label = r'$N=3$ (QM)')
plt.plot(x,y33, 'b+', markersize=7.8, mew=1, label = r'$N=4$ (QM)')
#plt.plot(x,y44, 'm-', linewidth=1.4, label = r'$N=5$ (Exp.)')


leg = plt.legend(ncol=1, handleheight=1.6, labelspacing=0.02, fontsize=15, markerscale=1.4, handlelength=2.0, loc='best')
# plt.title("Excel sheet to Scatter Plot")

leg_lines = leg.get_lines()
plt.setp(leg_lines, linewidth=1.7)

# plt.figure(figsize=(9,7))
# plt.style.use('seaborn')
# plt.scatter(x,y1,marker="*",s=100,edgecolors="black",c="yellow")
# plt.scatter(x,y2,marker="o",s=100,edgecolors="black",c="red")
plt.xlabel(r'Arrival rate of source 1 ($\lambda_1$)', fontsize=18)
plt.ylabel(r'AAoI of source 1 ($\Delta_1$)', fontsize=18)
plt.grid(color = 'gray', linestyle = ':', linewidth = 0.3)
plt.xlim([0.08, 1.72])
plt.ylim([1.2, 11])
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)

#--------------- Small plot -------------------

# ax_new = fig.add_axes([0.45, 0.3, 0.35, 0.3])

# xx = list(var['lambda1'].iloc[2:20])
# yy1 = list(var['B_Exp_N=2'].iloc[2:20])
# yy2 = list(var['B_Exp_N=5'].iloc[2:20])
# yy3 = list(var['B_Exp_N=8'].iloc[2:20])
# #yy4 = list(var['Base_M=5'].iloc[23:33])

# yy11 = list(var['Exp_N=2'].iloc[2:20])
# yy22 = list(var['Exp_N=5'].iloc[2:20])
# yy33 = list(var['Exp_N=8'].iloc[2:20])
# #yy44 = list(var['Exp_M=5'].iloc[23:33])

# ax_new.plot(xx,yy1, 'rx', markersize=5)
# ax_new.plot(xx,yy2, 'g.', markersize=4.5)
# ax_new.plot(xx,yy3, 'b+', markersize=6.5)
# #ax_new.plot(xx,yy4, 'm1', markersize=6.5)

# ax_new.plot(xx,yy11, 'r--', linewidth=1.4)
# ax_new.plot(xx,yy22, 'g-.', linewidth=1.4)
# ax_new.plot(xx,yy33, 'b:', linewidth=1.4)
# #ax_new.plot(xx,yy44, 'm-', linewidth=1.4)
# ax_new.grid(color = 'gray', linestyle = ':', linewidth = 0.5)

plt.show()

plt.savefig('fig3c.pdf', format='pdf')



==> Figs/fig4a.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 25 13:20:47 2022

@author: Aresh
"""

import pandas as pd
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(7,6))
# plt.figure(figsize=(9,7))
var = pd.read_excel('AAoI_rho.xlsx', sheet_name='A')
print(var)

x = list(var['rho'])
y1_exp = list(var['B_Exp_N=2'])
y2_exp = list(var['B_Exp_N=3'])
y3_exp = list(var['B_Exp_N=4'])
#y4_exp = list(var['Base_M=5'])

y11 = list(var['Exp_N=2'])
y22 = list(var['Exp_N=3'])
y33 = list(var['Exp_N=4'])
#y44 = list(var['Exp_M=5'])

plt.plot(x,y1_exp, 'r--', linewidth=1.6, label = r'$N=2$ (BL)')
plt.plot(x,y2_exp, 'g-.', linewidth=1.6, label = r'$N=3$ (BL)')
plt.plot(x,y3_exp, 'b:', linewidth=1.6, label = r'$N=4$ (BL)')
#plt.plot(x,y4_exp, 'm1', markersize=6.5, label = r'$N=5$ (Baseline)')

plt.plot(x,y11, 'rx', markersize=6.5, label = r'$N=2$ (QM)')
plt.plot(x,y22, 'go', markersize=6.5, label = r'$N=3$ (QM)')
plt.plot(x,y33, 'b+', markersize=7.8, mew=1, label = r'$N=4$ (QM)')
#plt.plot(x,y44, 'm-', linewidth=1.4, label = r'$N=5$ (Exp.)')


leg = plt.legend(ncol=2, handleheight=1.6, labelspacing=0.02, fontsize=15, markerscale=1.4, handlelength=2.0, loc='best')
# plt.title("Excel sheet to Scatter Plot")

leg_lines = leg.get_lines()
plt.setp(leg_lines, linewidth=1.7)

# plt.figure(figsize=(9,7))
# plt.style.use('seaborn')
# plt.scatter(x,y1,marker="*",s=100,edgecolors="black",c="yellow")
# plt.scatter(x,y2,marker="o",s=100,edgecolors="black",c="red")
plt.xlabel(r'Utilization factor of source 1 ($\rho_1$)', fontsize=18)
plt.ylabel(r'AAoI of source 1 ($\Delta_1$)', fontsize=18)
plt.grid(color = 'gray', linestyle = ':', linewidth = 0.3)
plt.xlim([0.06, 0.77])
plt.ylim([1.2, 12.5])
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)

#--------------- Small plot -------------------

# ax_new = fig.add_axes([0.45, 0.3, 0.35, 0.3])

# xx = list(var['lambda1'].iloc[2:20])
# yy1 = list(var['B_Exp_N=2'].iloc[2:20])
# yy2 = list(var['B_Exp_N=5'].iloc[2:20])
# yy3 = list(var['B_Exp_N=8'].iloc[2:20])
# #yy4 = list(var['Base_M=5'].iloc[23:33])

# yy11 = list(var['Exp_N=2'].iloc[2:20])
# yy22 = list(var['Exp_N=5'].iloc[2:20])
# yy33 = list(var['Exp_N=8'].iloc[2:20])
# #yy44 = list(var['Exp_M=5'].iloc[23:33])

# ax_new.plot(xx,yy1, 'rx', markersize=5)
# ax_new.plot(xx,yy2, 'g.', markersize=4.5)
# ax_new.plot(xx,yy3, 'b+', markersize=6.5)
# #ax_new.plot(xx,yy4, 'm1', markersize=6.5)

# ax_new.plot(xx,yy11, 'r--', linewidth=1.4)
# ax_new.plot(xx,yy22, 'g-.', linewidth=1.4)
# ax_new.plot(xx,yy33, 'b:', linewidth=1.4)
# #ax_new.plot(xx,yy44, 'm-', linewidth=1.4)
# ax_new.grid(color = 'gray', linestyle = ':', linewidth = 0.5)

plt.show()

plt.savefig('fig4a.pdf', format='pdf')



==> Figs/fig4b.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 25 13:20:47 2022

@author: Aresh
"""

import pandas as pd
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(6,6))
# plt.figure(figsize=(9,7))
var = pd.read_excel('AAoI_rho.xlsx', sheet_name='B')
print(var)

x = list(var['rho'])
y1_exp = list(var['B_Erl_N=2'])
y2_exp = list(var['B_Erl_N=3'])
y3_exp = list(var['B_Erl_N=4'])
#y4_exp = list(var['Base_M=5'])

y11 = list(var['Erl_N=2'])
y22 = list(var['Erl_N=3'])
y33 = list(var['Erl_N=4'])
#y44 = list(var['Exp_M=5'])

plt.plot(x,y1_exp, 'r--', linewidth=1.6, label = r'$N=2$ (BL)')
plt.plot(x,y2_exp, 'g-.', linewidth=1.6, label = r'$N=3$ (BL)')
plt.plot(x,y3_exp, 'b:', linewidth=1.6, label = r'$N=4$ (BL)')
#plt.plot(x,y4_exp, 'm1', markersize=6.5, label = r'$N=5$ (Baseline)')

plt.plot(x,y11, 'rx', markersize=6.5, label = r'$N=2$ (QM)')
plt.plot(x,y22, 'go', markersize=6.5, label = r'$N=3$ (QM)')
plt.plot(x,y33, 'b+', markersize=7.8, mew=1, label = r'$N=4$ (QM)')
#plt.plot(x,y44, 'm-', linewidth=1.4, label = r'$N=5$ (Exp.)')


leg = plt.legend(ncol=1, handleheight=1.6, labelspacing=0.02, fontsize=15, markerscale=1.4, handlelength=2.0, loc='best')
# plt.title("Excel sheet to Scatter Plot")

leg_lines = leg.get_lines()
plt.setp(leg_lines, linewidth=1.7)

# plt.figure(figsize=(9,7))
# plt.style.use('seaborn')
# plt.scatter(x,y1,marker="*",s=100,edgecolors="black",c="yellow")
# plt.scatter(x,y2,marker="o",s=100,edgecolors="black",c="red")
plt.xlabel(r'Utilization factor of source 1 ($\rho_1$)', fontsize=18)
plt.ylabel(r'AAoI of source 1 ($\Delta_1$)', fontsize=18)
plt.grid(color = 'gray', linestyle = ':', linewidth = 0.3)
plt.xlim([0.06, 0.805])
plt.ylim([1.2, 11])
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)

#--------------- Small plot -------------------

# ax_new = fig.add_axes([0.45, 0.3, 0.35, 0.3])

# xx = list(var['lambda1'].iloc[2:20])
# yy1 = list(var['B_Exp_N=2'].iloc[2:20])
# yy2 = list(var['B_Exp_N=5'].iloc[2:20])
# yy3 = list(var['B_Exp_N=8'].iloc[2:20])
# #yy4 = list(var['Base_M=5'].iloc[23:33])

# yy11 = list(var['Exp_N=2'].iloc[2:20])
# yy22 = list(var['Exp_N=5'].iloc[2:20])
# yy33 = list(var['Exp_N=8'].iloc[2:20])
# #yy44 = list(var['Exp_M=5'].iloc[23:33])

# ax_new.plot(xx,yy1, 'rx', markersize=5)
# ax_new.plot(xx,yy2, 'g.', markersize=4.5)
# ax_new.plot(xx,yy3, 'b+', markersize=6.5)
# #ax_new.plot(xx,yy4, 'm1', markersize=6.5)

# ax_new.plot(xx,yy11, 'r--', linewidth=1.4)
# ax_new.plot(xx,yy22, 'g-.', linewidth=1.4)
# ax_new.plot(xx,yy33, 'b:', linewidth=1.4)
# #ax_new.plot(xx,yy44, 'm-', linewidth=1.4)
# ax_new.grid(color = 'gray', linestyle = ':', linewidth = 0.5)

plt.show()

plt.savefig('fig4b.pdf', format='pdf')



==> Figs/fig4c.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 25 13:20:47 2022

@author: Aresh
"""

import pandas as pd
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(6,6))
# plt.figure(figsize=(9,7))
var = pd.read_excel('AAoI_rho.xlsx', sheet_name='C')
print(var)

x = list(var['rho'])
y1_exp = list(var['B_Hyp_N=2'])
y2_exp = list(var['B_Hyp_N=3'])
y3_exp = list(var['B_Hyp_N=4'])
#y4_exp = list(var['Base_M=5'])

y11 = list(var['Hyp_N=2'])
y22 = list(var['Hyp_N=3'])
y33 = list(var['Hyp_N=4'])
#y44 = list(var['Exp_M=5'])

plt.plot(x,y1_exp, 'r--', linewidth=1.6, label = r'$N=2$ (BL)')
plt.plot(x,y2_exp, 'g-.', linewidth=1.6, label = r'$N=3$ (BL)')
plt.plot(x,y3_exp, 'b:', linewidth=1.6, label = r'$N=4$ (BL)')
#plt.plot(x,y4_exp, 'm1', markersize=6.5, label = r'$N=5$ (Baseline)')

plt.plot(x,y11, 'rx', markersize=6.5, label = r'$N=2$ (QM)')
plt.plot(x,y22, 'go', markersize=6.5, label = r'$N=3$ (QM)')
plt.plot(x,y33, 'b+', markersize=7.8, mew=1, label = r'$N=4$ (QM)')
#plt.plot(x,y44, 'm-', linewidth=1.4, label = r'$N=5$ (Exp.)')


leg = plt.legend(ncol=1, handleheight=1.6, labelspacing=0.02, fontsize=15, markerscale=1.4, handlelength=2.0, loc='best')
# plt.title("Excel sheet to Scatter Plot")

leg_lines = leg.get_lines()
plt.setp(leg_lines, linewidth=1.7)

# plt.figure(figsize=(9,7))
# plt.style.use('seaborn')
# plt.scatter(x,y1,marker="*",s=100,edgecolors="black",c="yellow")
# plt.scatter(x,y2,marker="o",s=100,edgecolors="black",c="red")
plt.xlabel(r'Utilization factor of source 1 ($\rho_1$)', fontsize=18)
plt.ylabel(r'AAoI of source 1 ($\Delta_1$)', fontsize=18)
plt.grid(color = 'gray', linestyle = ':', linewidth = 0.3)
plt.xlim([0.02, 0.77])
plt.ylim([1.2, 11.4])
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)

#--------------- Small plot -------------------

# ax_new = fig.add_axes([0.45, 0.3, 0.35, 0.3])

# xx = list(var['lambda1'].iloc[2:20])
# yy1 = list(var['B_Exp_N=2'].iloc[2:20])
# yy2 = list(var['B_Exp_N=5'].iloc[2:20])
# yy3 = list(var['B_Exp_N=8'].iloc[2:20])
# #yy4 = list(var['Base_M=5'].iloc[23:33])

# yy11 = list(var['Exp_N=2'].iloc[2:20])
# yy22 = list(var['Exp_N=5'].iloc[2:20])
# yy33 = list(var['Exp_N=8'].iloc[2:20])
# #yy44 = list(var['Exp_M=5'].iloc[23:33])

# ax_new.plot(xx,yy1, 'rx', markersize=5)
# ax_new.plot(xx,yy2, 'g.', markersize=4.5)
# ax_new.plot(xx,yy3, 'b+', markersize=6.5)
# #ax_new.plot(xx,yy4, 'm1', markersize=6.5)

# ax_new.plot(xx,yy11, 'r--', linewidth=1.4)
# ax_new.plot(xx,yy22, 'g-.', linewidth=1.4)
# ax_new.plot(xx,yy33, 'b:', linewidth=1.4)
# #ax_new.plot(xx,yy44, 'm-', linewidth=1.4)
# ax_new.grid(color = 'gray', linestyle = ':', linewidth = 0.5)

plt.show()

plt.savefig('fig4c.pdf', format='pdf')



==> Figs/fig5.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 25 13:20:47 2022

@author: Aresh
"""

import pandas as pd
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(7,6))
# plt.figure(figsize=(9,7))
var = pd.read_excel('AAoI_alpha.xlsx', sheet_name='Sheet1')
print(var)

x = list(var['alpha'])
y_exp_2 = list(var['Exp_N=2'])
y_exp_3 = list(var['Exp_N=3'])
y_exp_4 = list(var['Exp_N=4'])


y_erl_2 = list(var['Erl_N=2'])
y_erl_3 = list(var['Erl_N=3'])
y_erl_4 = list(var['Erl_N=4'])


y_hyp_2 = list(var['Hyp_N=2'])
y_hyp_3 = list(var['Hyp_N=3'])
y_hyp_4 = list(var['Hyp_N=4'])


plt.plot(x,y_exp_2, 'rx--', linewidth=1.6, markersize=6.5, label = r'$N=2$ (Exp.)')
plt.plot(x,y_exp_3, 'gx-.', linewidth=1.6, markersize=6.5, label = r'$N=3$ (Exp.)')
plt.plot(x,y_exp_4, 'bx:', linewidth=1.6, markersize=6.5, label = r'$N=4$ (Exp.)')

plt.plot(x,y_erl_2, 'ro--', linewidth=1.6, markersize=5.0, label = r'$N=2$ (Erl.)')
plt.plot(x,y_erl_3, 'go-.', linewidth=1.6, markersize=5.0, label = r'$N=3$ (Erl.)')
plt.plot(x,y_erl_4, 'bo:', linewidth=1.6, markersize=5.0, label = r'$N=4$ (Erl.)')

plt.plot(x,y_hyp_2, 'r+--', linewidth=1.6,  markersize=7.5, label = r'$N=2$ ($H_2$)')
plt.plot(x,y_hyp_3, 'g+-.', linewidth=1.6,  markersize=7.5, label = r'$N=3$ ($H_2$)')
plt.plot(x,y_hyp_4, 'b+:', linewidth=1.6,  markersize=7.5, label = r'$N=4$ ($H_2$)')



# plt.plot(x,y11, 'rx', markersize=6.5, label = r'$N=2$ (PM)')
# plt.plot(x,y22, 'go', markersize=6.5, label = r'$N=3$ (PM)')
# plt.plot(x,y33, 'b+', markersize=7.8, mew=1, label = r'$N=4$ (PM)')
#plt.plot(x,y44, 'm-', linewidth=1.4, label = r'$N=5$ (Exp.)')


leg = plt.legend(ncol=3, handleheight=1.3, handletextpad=0.2, columnspacing=0.8, fontsize=14, markerscale=1.2, handlelength=1.8, loc='best')
# plt.title("Excel sheet to Scatter Plot")

leg_lines = leg.get_lines()
plt.setp(leg_lines, linewidth=1.7)

# plt.figure(figsize=(9,7))
# plt.style.use('seaborn')
# plt.scatter(x,y1,marker="*",s=100,edgecolors="black",c="yellow")
# plt.scatter(x,y2,marker="o",s=100,edgecolors="black",c="red")
plt.xlabel(r'Server failure rate ($\alpha$)', fontsize=18)
plt.ylabel(r'AAoI of source 1 ($\Delta_1$)', fontsize=18)
plt.grid(color = 'gray', linestyle = ':', linewidth = 0.3)
plt.xlim([0.0, 1.07])
plt.ylim([3.7, 4.3])
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)

#--------------- Small plot -------------------

# ax_new = fig.add_axes([0.45, 0.3, 0.35, 0.3])

# xx = list(var['lambda1'].iloc[2:20])
# yy1 = list(var['B_Exp_N=2'].iloc[2:20])
# yy2 = list(var['B_Exp_N=5'].iloc[2:20])
# yy3 = list(var['B_Exp_N=8'].iloc[2:20])
# #yy4 = list(var['Base_M=5'].iloc[23:33])

# yy11 = list(var['Exp_N=2'].iloc[2:20])
# yy22 = list(var['Exp_N=5'].iloc[2:20])
# yy33 = list(var['Exp_N=8'].iloc[2:20])
# #yy44 = list(var['Exp_M=5'].iloc[23:33])

# ax_new.plot(xx,yy1, 'rx', markersize=5)
# ax_new.plot(xx,yy2, 'g.', markersize=4.5)
# ax_new.plot(xx,yy3, 'b+', markersize=6.5)
# #ax_new.plot(xx,yy4, 'm1', markersize=6.5)

# ax_new.plot(xx,yy11, 'r--', linewidth=1.4)
# ax_new.plot(xx,yy22, 'g-.', linewidth=1.4)
# ax_new.plot(xx,yy33, 'b:', linewidth=1.4)
# #ax_new.plot(xx,yy44, 'm-', linewidth=1.4)
# ax_new.grid(color = 'gray', linestyle = ':', linewidth = 0.5)

plt.show()

plt.savefig('fig5.pdf', format='pdf')



==> Figs/fig5_new.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 25 13:20:47 2022

@author: Aresh
"""

import pandas as pd
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(7,6))
# plt.figure(figsize=(9,7))
var = pd.read_excel('AAoI_alpha.xlsx')
print(var)

x = list(var['alpha'])
y1_exp = list(var['Exp_N=2'])
y2_exp = list(var['Exp_N=5'])
y3_exp = list(var['Exp_N=8'])

y1_erl = list(var['Erl_N=2'])
y2_erl = list(var['Erl_N=5'])
y3_erl = list(var['Erl_N=8'])

y1_hyp = list(var['Hyp_N=2'])
y2_hyp = list(var['Hyp_N=5'])
y3_hyp = list(var['Hyp_N=8'])


# y11 = list(var['Hyp_N=2'])
# y22 = list(var['Hyp_N=5'])
# y33 = list(var['Hyp_N=8'])


plt.plot(x,y1_exp, 'r--', markersize=5, label = r'$N=2$ (Baseline)')
plt.plot(x,y2_exp, 'g-.', markersize=4.5, label = r'$N=5$ (Baseline)')
plt.plot(x,y3_exp, 'b:', markersize=6.5, label = r'$N=8$ (Baseline)')


plt.plot(x,y1_erl, 'rx', linewidth=1.4, label = r'$N=2$ ($H_2$)')
plt.plot(x,y2_erl, 'g.', linewidth=1.4, label = r'$N=5$ ($H_2$)')
plt.plot(x,y3_erl, 'b+', linewidth=1.4, label = r'$N=8$ ($H_2$)')

plt.plot(x,y1_hyp, 'rd', linewidth=1.4, label = r'$N=2$ ($H_2$)')
plt.plot(x,y2_hyp, 'g^', linewidth=1.4, label = r'$N=5$ ($H_2$)')
plt.plot(x,y3_hyp, 'b<', linewidth=1.4, label = r'$N=8$ ($H_2$)')



leg = plt.legend(ncol=2,handleheight=2.0, labelspacing=0.05, fontsize=15, markerscale=1.5,handlelength=2, loc='best')
# plt.title("Excel sheet to Scatter Plot")

leg_lines = leg.get_lines()
plt.setp(leg_lines, linewidth=1.8)

# plt.figure(figsize=(9,7))
# plt.style.use('seaborn')
# plt.scatter(x,y1,marker="*",s=100,edgecolors="black",c="yellow")
# plt.scatter(x,y2,marker="o",s=100,edgecolors="black",c="red")
plt.xlabel(r'Arrival rate of source 1 ($\lambda_1$)', fontsize=15)
plt.ylabel(r'AAoI os source 1 ($\Delta_1$)', fontsize=15)
plt.grid(color = 'gray', linestyle = ':', linewidth = 0.3)
plt.xlim([0.08, 1.02])
plt.ylim([3, 10])
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)
# # plt.title("Excel sheet to Scatter Plot")

# ax_new = fig.add_axes([0.45, 0.3, 0.35, 0.3])

# xx = list(var['lambda1'].iloc[23:33])
# yy1 = list(var['Base_M=2'].iloc[23:33])
# yy2 = list(var['Base_M=3'].iloc[23:33])
# yy3 = list(var['Base_M=4'].iloc[23:33])
# yy4 = list(var['Base_M=5'].iloc[23:33])

# yy11 = list(var['Hyp_M=2'].iloc[23:33])
# yy22 = list(var['Hyp_M=3'].iloc[23:33])
# yy33 = list(var['Hyp_M=4'].iloc[23:33])
# yy44 = list(var['Hyp_M=5'].iloc[23:33])

# ax_new.plot(xx,yy1, 'rx', markersize=5)
# ax_new.plot(xx,yy2, 'g.', markersize=4.5)
# ax_new.plot(xx,yy3, 'b+', markersize=6.5)
# ax_new.plot(xx,yy4, 'm1', markersize=6.5)

# ax_new.plot(xx,yy11, 'r--', linewidth=1.4)
# ax_new.plot(xx,yy22, 'g-.', linewidth=1.4)
# ax_new.plot(xx,yy33, 'b:', linewidth=1.4)
# ax_new.plot(xx,yy44, 'm-', linewidth=1.4)
# ax_new.grid(color = 'gray', linestyle = ':', linewidth = 0.5)

plt.show()

plt.savefig('fig3c.pdf', format='pdf')



==> Figs/fig6a.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 25 13:20:47 2022

@author: Aresh
"""

import pandas as pd
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(6,6))
# plt.figure(figsize=(9,7))
var = pd.read_excel('AAoI_ER.xlsx', sheet_name='Sheet1')
print(var)

x = list(var['ER'])
# y_exp_2 = list(var['Exp_N=2'])
# y_exp_3 = list(var['Exp_N=3'])
# y_exp_4 = list(var['Exp_N=4'])


y_erl_2 = list(var['Erl_N=2'])
# y_erl_3 = list(var['Erl_N=3'])
y_erl_4 = list(var['Erl_N=4'])
y_erls_2 = list(var['ErlS_N=2'])
# y_erl_3 = list(var['Erl_N=3'])
y_erls_4 = list(var['ErlS_N=4'])


y_hyp_2 = list(var['Hyp_N=2'])
# y_hyp_3 = list(var['Hyp_N=3'])
y_hyp_4 = list(var['Hyp_N=4'])
y_hyps_2 = list(var['HypS_N=2'])
# y_hyp_3 = list(var['Hyp_N=3'])
y_hyps_4 = list(var['HypS_N=4'])


# plt.plot(x,y_exp_2, 'rx--', linewidth=1.6, markersize=6.5, label = r'$N=2$ (Exp.)')
# plt.plot(x,y_exp_3, 'gx-.', linewidth=1.6, markersize=6.5, label = r'$N=3$ (Exp.)')
# plt.plot(x,y_exp_4, 'bx:', linewidth=1.6, markersize=6.5, label = r'$N=4$ (Exp.)')

plt.plot(x,y_erl_2, 'ro--', linewidth=1.6, markersize=3.1, label = r'$N=2$ (Erl., Num.)')
plt.plot(x,y_erl_4, 'bo:', linewidth=1.6, markersize=3.1, label = r'$N=4$ (Erl., Num.)')
plt.plot(x,y_hyp_2, 'g+--', linewidth=1.6,  markersize=7.7, label = r'$N=2$ ($H_2$, Num.)')
plt.plot(x,y_hyp_4, 'k+:', linewidth=1.6,  markersize=7.7, label = r'$N=4$ ($H_2$, Num.)')

plt.plot(x,y_erls_2, 'rx', linewidth=1.6, markersize=5.2, label = r'$N=2$ (Erl., MC)')
plt.plot(x,y_erls_4, 'bd', linewidth=1.6, markersize=5.3, label = r'$N=4$ (Erl., MC)')
plt.plot(x,y_hyps_2, 'gs', linewidth=1.6,  markersize=5.2, label = r'$N=2$ ($H_2$, MC)')
plt.plot(x,y_hyps_4, 'k^', linewidth=1.6,  markersize=5.6, label = r'$N=4$ ($H_2$, MC)')

# plt.plot(x,y_erl_3, 'go-.', linewidth=1.6, markersize=5.0, label = r'$N=3$ (Erl.)')



# plt.plot(x,y_hyp_3, 'g+-.', linewidth=1.6,  markersize=7.5, label = r'$N=3$ ($H_2$)')




# plt.plot(x,y11, 'rx', markersize=6.5, label = r'$N=2$ (PM)')
# plt.plot(x,y22, 'go', markersize=6.5, label = r'$N=3$ (PM)')
# plt.plot(x,y33, 'b+', markersize=7.8, mew=1, label = r'$N=4$ (PM)')
#plt.plot(x,y44, 'm-', linewidth=1.4, label = r'$N=5$ (Exp.)')


leg = plt.legend(ncol=2, handleheight=1.3, handletextpad=0.2, columnspacing=0.8, fontsize=15, markerscale=1.4, handlelength=1.8, loc=(0.01,0.21))
# plt.title("Excel sheet to Scatter Plot")

leg_lines = leg.get_lines()
plt.setp(leg_lines, linewidth=1.7)

# plt.figure(figsize=(9,7))
# plt.style.use('seaborn')
# plt.scatter(x,y1,marker="*",s=100,edgecolors="black",c="yellow")
# plt.scatter(x,y2,marker="o",s=100,edgecolors="black",c="red")
plt.xlabel(r'Mean repair time (E[$R$])', fontsize=19)
plt.ylabel(r'AAoI of source 1 ($\Delta_1$)', fontsize=19)
plt.grid(color = 'gray', linestyle = ':', linewidth = 0.3)
plt.xlim([0.0, 0.565])
plt.ylim([3.12, 3.75])
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)

#--------------- Small plot -------------------

# ax_new = fig.add_axes([0.45, 0.3, 0.35, 0.3])

# xx = list(var['lambda1'].iloc[2:20])
# yy1 = list(var['B_Exp_N=2'].iloc[2:20])
# yy2 = list(var['B_Exp_N=5'].iloc[2:20])
# yy3 = list(var['B_Exp_N=8'].iloc[2:20])
# #yy4 = list(var['Base_M=5'].iloc[23:33])

# yy11 = list(var['Exp_N=2'].iloc[2:20])
# yy22 = list(var['Exp_N=5'].iloc[2:20])
# yy33 = list(var['Exp_N=8'].iloc[2:20])
# #yy44 = list(var['Exp_M=5'].iloc[23:33])

# ax_new.plot(xx,yy1, 'rx', markersize=5)
# ax_new.plot(xx,yy2, 'g.', markersize=4.5)
# ax_new.plot(xx,yy3, 'b+', markersize=6.5)
# #ax_new.plot(xx,yy4, 'm1', markersize=6.5)

# ax_new.plot(xx,yy11, 'r--', linewidth=1.4)
# ax_new.plot(xx,yy22, 'g-.', linewidth=1.4)
# ax_new.plot(xx,yy33, 'b:', linewidth=1.4)
# #ax_new.plot(xx,yy44, 'm-', linewidth=1.4)
# ax_new.grid(color = 'gray', linestyle = ':', linewidth = 0.5)

plt.show()

plt.savefig('fig5.pdf', format='pdf')



==> Figs/fig6b.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Oct 11 14:16:34 2022

@author: Aresh
"""
# -*- coding: utf-8 -*-
"""
Created on Wed May 25 13:20:47 2022

@author: Aresh
"""

import pandas as pd
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(6,6))
# plt.figure(figsize=(9,7))
var = pd.read_excel('AAoI_Pa.xlsx', sheet_name='Sheet1')
print(var)

x = list(var['Pa'])
# y_exp_2 = list(var['Exp_N=2'])
# y_exp_3 = list(var['Exp_N=3'])
# y_exp_4 = list(var['Exp_N=4'])


y_erl_2 = list(var['Erl_N=2'])
# y_erl_3 = list(var['Erl_N=3'])
y_erl_4 = list(var['Erl_N=4'])
y_erls_2 = list(var['ErlS_N=2'])
# y_erl_3 = list(var['Erl_N=3'])
y_erls_4 = list(var['ErlS_N=4'])


y_hyp_2 = list(var['Hyp_N=2'])
# y_hyp_3 = list(var['Hyp_N=3'])
y_hyp_4 = list(var['Hyp_N=4'])
y_hyps_2 = list(var['HypS_N=2'])
# y_hyp_3 = list(var['Hyp_N=3'])
y_hyps_4 = list(var['HypS_N=4'])


# plt.plot(x,y_exp_2, 'rx--', linewidth=1.6, markersize=6.5, label = r'$N=2$ (Exp.)')
# plt.plot(x,y_exp_3, 'gx-.', linewidth=1.6, markersize=6.5, label = r'$N=3$ (Exp.)')
# plt.plot(x,y_exp_4, 'bx:', linewidth=1.6, markersize=6.5, label = r'$N=4$ (Exp.)')

plt.plot(x,y_erl_2, 'ro--', linewidth=1.6, markersize=3.1, label = r'$N=2$ (Erl., Num.)')
plt.plot(x,y_erl_4, 'bo:', linewidth=1.6, markersize=3.1, label = r'$N=4$ (Erl., Num.)')
plt.plot(x,y_hyp_2, 'g+--', linewidth=1.6,  markersize=7.7, label = r'$N=2$ ($H_2$, Num.)')
plt.plot(x,y_hyp_4, 'k+:', linewidth=1.6,  markersize=7.7, label = r'$N=4$ ($H_2$, Num.)')

plt.plot(x,y_erls_2, 'rx', linewidth=1.6, markersize=5.2, label = r'$N=2$ (Erl., MC)')
plt.plot(x,y_erls_4, 'bd', linewidth=1.6, markersize=5.3, label = r'$N=4$ (Erl., MC)')
plt.plot(x,y_hyps_2, 'gs', linewidth=1.6,  markersize=5.2, label = r'$N=2$ ($H_2$, MC)')
plt.plot(x,y_hyps_4, 'k^', linewidth=1.6,  markersize=5.6, label = r'$N=4$ ($H_2$, MC)')

# plt.plot(x,y_erl_3, 'go-.', linewidth=1.6, markersize=5.0, label = r'$N=3$ (Erl.)')



# plt.plot(x,y_hyp_3, 'g+-.', linewidth=1.6,  markersize=7.5, label = r'$N=3$ ($H_2$)')




# plt.plot(x,y11, 'rx', markersize=6.5, label = r'$N=2$ (PM)')
# plt.plot(x,y22, 'go', markersize=6.5, label = r'$N=3$ (PM)')
# plt.plot(x,y33, 'b+', markersize=7.8, mew=1, label = r'$N=4$ (PM)')
#plt.plot(x,y44, 'm-', linewidth=1.4, label = r'$N=5$ (Exp.)')


leg = plt.legend(ncol=2, handleheight=1.3, handletextpad=0.2, columnspacing=0.8, fontsize=15, markerscale=1.4, handlelength=1.8, loc=(0.01,0.36))
# plt.title("Excel sheet to Scatter Plot")

leg_lines = leg.get_lines()
plt.setp(leg_lines, linewidth=1.7)

# plt.figure(figsize=(9,7))
# plt.style.use('seaborn')
# plt.scatter(x,y1,marker="*",s=100,edgecolors="black",c="yellow")
# plt.scatter(x,y2,marker="o",s=100,edgecolors="black",c="red")
plt.xlabel(r'System availability ($P_a$)', fontsize=19)
plt.ylabel(r'AAoI of source 1 ($\Delta_1$)', fontsize=19)
plt.grid(color = 'gray', linestyle = ':', linewidth = 0.3)
plt.xlim([0.949, 0.996])
plt.ylim([2.12, 17])
plt.xticks(fontsize=16)
plt.yticks(fontsize=16)

#--------------- Small plot -------------------

# ax_new = fig.add_axes([0.45, 0.3, 0.35, 0.3])

# xx = list(var['lambda1'].iloc[2:20])
# yy1 = list(var['B_Exp_N=2'].iloc[2:20])
# yy2 = list(var['B_Exp_N=5'].iloc[2:20])
# yy3 = list(var['B_Exp_N=8'].iloc[2:20])
# #yy4 = list(var['Base_M=5'].iloc[23:33])

# yy11 = list(var['Exp_N=2'].iloc[2:20])
# yy22 = list(var['Exp_N=5'].iloc[2:20])
# yy33 = list(var['Exp_N=8'].iloc[2:20])
# #yy44 = list(var['Exp_M=5'].iloc[23:33])

# ax_new.plot(xx,yy1, 'rx', markersize=5)
# ax_new.plot(xx,yy2, 'g.', markersize=4.5)
# ax_new.plot(xx,yy3, 'b+', markersize=6.5)
# #ax_new.plot(xx,yy4, 'm1', markersize=6.5)

# ax_new.plot(xx,yy11, 'r--', linewidth=1.4)
# ax_new.plot(xx,yy22, 'g-.', linewidth=1.4)
# ax_new.plot(xx,yy33, 'b:', linewidth=1.4)
# #ax_new.plot(xx,yy44, 'm-', linewidth=1.4)
# ax_new.grid(color = 'gray', linestyle = ':', linewidth = 0.5)

plt.show()

plt.savefig('fig5.pdf', format='pdf')



